New Approximation Algorithms for Touring Regions

We analyze the touring regions problem: find a ($1+\epsilon$)-approximate Euclidean shortest path in $d$-dimensional space that starts at a given starting point, ends at a given ending point, and visits given regions $R_1, R_2, R_3, \dots, R_n$ in that order. Our main result is an $\mathcal O \left(\frac{n}{\sqrt{\epsilon}}\log{\frac{1}{\epsilon}} + \frac{1}{\epsilon} \right)$-time algorithm for touring disjoint disks. We also give an $\mathcal O\left (\min\left(\frac{n}{\epsilon}, \frac{n^2}{\sqrt \epsilon}\right) \right)$-time algorithm for touring disjoint two-dimensional convex fat bodies. Both of these results naturally generalize to larger dimensions; we obtain $\mathcal O\left(\frac{n}{\epsilon^{d-1}}\log^2\frac{1}{\epsilon}+\frac{1}{\epsilon^{2d-2}}\right)$ and $\mathcal O\left(\frac{n}{\epsilon^{2d-2}}\right)$-time algorithms for touring disjoint $d$-dimensional balls and convex fat bodies, respectively.

==> fig2.py <==
import numpy as np
from math import sqrt

print("[asy]")
print("unitsize(1cm);")

x = [0,0]

for i in range(2,31):
	ban = []
	for j in range(1,i):
		ban.append((x[j]-2*sqrt(1/i/j), 1))
		ban.append((x[j]+2*sqrt(1/i/j), -1))
	ban.sort()
	ans = 0
	balance = 0
	for a, b in ban:
		balance += b
		if balance == 0:
			ans = a
			break
	x.append(ans)

for i in range(1,len(x)):
	print(f'draw(circle(({x[i]},{1/i}),{1/i}));', sep='')

# print(x)
# print(max(x))
	# min_ok = np.inf

	# def test(cand_x):
	# 	global min_ok
	# 	if cand_x > min_ok:
	# 		return
	# 	for j in range(1,i):
	# 		if abs(x[j]-cand_x) < 2*sqrt(1/i/j)-1e-9:
	# 			return
	# 	min_ok = cand_x

	# test(0)
	# for j in range(1,i):
	# 	test(x[j]+2*sqrt(1/i/j))
	# x.append(min_ok)

print("""
draw((0,-0.1)--(5,-0.1),dotted);
dot("$x=0$",(0,-0.1),S);
dot("$x=6$",(6,-0.1),S);
""")

print("[/asy]")
